The End of Hyperbolic Growth in Human Population and CO$_2$ Emissions

Using current empirical data from 10,000 BCE to 2023 CE, we re-examine a hyperbolic pattern of human population growth, which was identified by von Foerster et al. in 1960 with a predicted singularity in 2026. We find that human population initially grew exponentially in time as $N(t)\propto e^{t/T}$ with $T$=2080 years. This growth then gradually evolved to be super-exponential with a form similar to the Bose function in statistical physics. Around 1700, population growth further accelerated, entering the hyperbolic regime as $N(t)\propto(t_s-t)^{-1}$ with the extrapolated singularity year $t_s$=2030, which is close to the prediction by von Foerster et al. We attribute the switch from the super-exponential to the hyperbolic regime to the onset of the Industrial Revolution and the transition to massive use of fossil fuels. This claim is supported by a linear relation that we find between the increase in the atmospheric CO$_2$ level and population from 1700 to 2000. In the 21st century, we observe that the inverse population curve $1/N(t)$ deviates from a straight line and follows a pattern of "avoided crossing" described by the square root of the Lorentzian function. Thus, instead of a singularity, we predict a peak in human population at $t_s$=2030 of the time width $\tau$=32 years. We also find that the increase in CO$_2$ level since 1700 is well fitted by ${\rm arccot}[(t_s-t)/\tau_F]$ with $\tau_F$=40 years, which implies a peak in the annual CO$_2$ emissions at the same year $t_s$=2030.

==> anc/model_pop_CO2.m <==
% Dr. Anatoley Zheleznyak, anatoley314@hotmail.com
% Thomas Zheleznyak, thomasjz0927@gmail.com 
% Last edited 2025-1-5
% Change input_dir according to your location and place there the files: CO2.xls and world_population.xls
clear;
close all;
input_dir = 'C:\PersonalNew\Yakovenko_CO2\data\';
CO2_data_file = [input_dir, 'CO2.xls'];
yc = xlsread(CO2_data_file);
yc_R = [round(yc(:,1)), yc(:,2)];
uy = unique(yc_R(:,1));
yc = zeros([length(uy),2]);
yc(:,1) = uy;
for iY = 1:length(uy)
    indY = find(uy(iY) == yc_R(:,1));
    yc(iY,2) = mean(yc_R(indY,2)); 
end

world_pop_file = [input_dir, 'world_population.xls'];
yp = xlsread(world_pop_file);

dataDir = [input_dir, date, '\'];
if exist(dataDir, 'dir') == 0
    mkdir(dataDir);
end

% initial subset of par for Bose pre industrial
ind_t_linear = find(yp(:,1) < -900);
[s, p0, dp, RMS]= linear_fit(log(yp(ind_t_linear,2)), yp(ind_t_linear,1));
T1 = 1/s; 
ind_t_hyper = intersect(find(yp(:,1) < 1705), find(yp(:,1) > 200));
[s, p0, dp, RMS]= linear_fit(1./(yp(ind_t_hyper,2)), yp(ind_t_hyper,1));
nB1 = -1/(s*T1);
tB = p0*nB1*T1;

ind_pre_industrial_pop = find(yp(:,1) <= 1710);

w = ones(size(ind_pre_industrial_pop));
w(end-3:end) = 10;
w2 = w.*w;

nIt = 0;
rms_dLFB_old = 1000;
while (nIt < 20)
    nIt = nIt + 1;
    lFB = log(nB1./(exp((tB-yp(ind_pre_industrial_pop,1))/T1)-1));
    expX = exp((tB - yp(ind_pre_industrial_pop,1))/T1);
    dlFBdPar = [1/nB1*ones(size(expX)), -(1/T1)*expX./(expX-1), ((tB - yp(ind_pre_industrial_pop,1))/T1^2).*expX./(expX-1)];
    dLFB = log(yp(ind_pre_industrial_pop,2)) - lFB;
    rms_dLFB = sqrt(mean(dLFB.^2));
    if(nIt == 1)
        rms_dLFB_0 = rms_dLFB;
    end
    A = zeros(3);
    B = zeros(3,1);
    for i1 = 1:3
        B(i1) = mean(w.*dLFB.*dlFBdPar(:, i1));
        for i2 = i1:3
            A(i1, i2) = mean(w2.*dlFBdPar(:,i1).*dlFBdPar(:,i2)); 
            if(i1 < i2)
                A(i2, i1) = A(i1, i2);
            end
        end
    end
    XB = A\B;
    T1 = T1 + XB(3);
    tB = tB + XB(2);
    nB1 = nB1 + XB(1);

    if(abs(rms_dLFB - rms_dLFB_old) < 1e-5)
        FB = nB1./(exp((tB-yp(ind_pre_industrial_pop,1))/T1)-1);
        break;
    end
    rms_dLFB_old = rms_dLFB;
end

% find initial subset of par 
ind_industrial_pop = find(yp(:,1) >=  1700);
ind_industrial_pop_init = intersect(find(yp(:,1) >=  1700), find(yp(:,1) <=  1900));
[s, p0, dp, RMS]= linear_fit(log(yp(ind_industrial_pop_init,2)),yp(ind_industrial_pop_init,1));
ind_singularity_pop = find(yp(:,1) >=  2013);
[C, dy, RMS, xEx]= quadratic_fit((1e-9*yp(ind_singularity_pop,2)).^-2,  yp(ind_singularity_pop,1));
tS = xEx;
T2 = 1/s;
Nmax = 1e9*(C(1) + C(2)*xEx + C(3)*xEx*xEx)^(-1/2);
nB2 = 1e9/(sqrt(C(3))*T2);

t = yp(ind_industrial_pop,1);
NB = nB2./(exp((tS-t)/T2) -1);
N = 1./sqrt(1./NB.^2 + 1/Nmax^2);

w = 0.1*ones(size(yp(ind_industrial_pop, 1)));
w(end-11:end) = 7;

w2 = w.*w;
%tau = 0;
rms_dN_old = 1E20;
nIt = 0;
nB2 = 1e-9*nB2;
Nmax = 1e-9*Nmax;
while(nIt < 20)
    nIt = nIt + 1;
    
    NB = nB2./(exp((tS-t)/T2) -1);
    EXP = exp((tS-t)/T2);
    logN = -0.5*log(1./NB.^2 + 1/Nmax^2);
    dNdPar = [(1/Nmax)./(Nmax^2./NB.^2 + 1), ...
        (1./NB)./(1 + NB.^2/Nmax^2)./(EXP -1), ...
        (nB2/T2^2)*(1./NB)./(1 + NB.^2/Nmax^2).*(EXP.*(tS-t)./(EXP -1).^2),...
        -(nB2/T2)*(1./NB)./(1 + NB.^2/Nmax^2).*(EXP./(EXP -1).^2)];
    dN = w.*(log(1e-9*yp(ind_industrial_pop,2)) - logN);
    rms_dN = sqrt(mean(dN.^2));
    
    A = zeros(4);
    B = zeros(4,1);
    for i1 = 1:4
        B(i1) = mean(w.*dN.*dNdPar(:, i1));
        for i2 = i1:4
            A(i1, i2) = mean(w2.*dNdPar(:,i1).*dNdPar(:,i2)); 
            if(i1 < i2)
                A(i2, i1) = A(i1, i2);
            end
        end
    end
    indX = [1,2,3, 4];
    xN = A(indX,indX)\B(indX);
    nFlagConv = 1;
    if(abs(xN(1)/Nmax) > 0.1)
        xN = 0.1/abs(xN(1)/Nmax)*xN;
        nFlagConv = 0;
    end
    
    
    Nmax = Nmax + xN(1);
    nB2 = nB2 + xN(2);
    T2 = T2 + xN(3);
    tS = tS + xN(4);
    if(tS < 2025)
        tS = 2025;
    end

    if(abs(rms_dN - rms_dN_old) < 1e-6 && nFlagConv == 1)
        NB = nB2./(exp((tS-t)/T2) -1);
        N = 1./sqrt(1./NB.^2 + 1/Nmax^2);
        break;
    end
    rms_dN_old = rms_dN;
end    
nB2 = 1e9*nB2;
Nmax = 1e9*Nmax;
N = 1e9*N;

tau = T2*nB2/Nmax;
C = nB2*T2;
HF = C./sqrt((tS-t).^2 + tau^2);
rms_dN_H = sqrt(mean((log(yp(ind_industrial_pop,2)) - log(HF)).^2));

years_all = (-11000:(tB - 20))';
years_all_a = (-11000:3500)';
years_HB = (1300:tS-10)';
ind_years_all_b = (setdiff([1350:2100], tS))';

Nbose = nB1./(exp((tB - years_all)/T1)-1);
Nbose_sub = nB1./(exp((tB - years_HB)/T1)-1);
Nexp = nB1./(exp((tB - years_all_a)/T1));
Nexp_sub = nB1./(exp((tB - years_all)/T1));
NHB = nB2./(exp((tS-years_HB)/T2) -1);
NHBa = nB2./(exp((tS-ind_years_all_b)/T2) -1);
Nsqrt = 1./sqrt(1./NHBa.^2 + 1/Nmax^2);
indCross = find(Nbose_sub < NHB, 1, 'first'); 
if(abs(NHB(indCross) - Nbose_sub(indCross)) > abs(NHB(indCross-1) - Nbose_sub(indCross-1)))
    indCross = indCross - 1;
end
tC = years_HB(indCross);
Ncross = (NHB(indCross) + Nbose_sub(indCross))/2;
ind_t2 = find(Nbose/2 > Nexp_sub, 1, 'first');
if(abs(Nbose(ind_t2)/2 - Nexp_sub(ind_t2)) > abs(Nbose(ind_t2-1)/2 - Nexp_sub(ind_t2-1)))
    ind_t2 = ind_t2 - 1;
end
t2 = years_all(ind_t2);
Nt2 = Nbose(ind_t2);
Nexpt2 = Nexp_sub(ind_t2);
tsMtau = tS-(nB2*T2/Nmax);
NHBax = nB2/(exp((tS-tsMtau)/T2) -1);
Nsqrt_x = 1/sqrt(1/NHBax.^2 + 1/Nmax^2);


nFlagFig_1 = 1;
if(nFlagFig_1 == 1)
    close all;
    figure(1)
    h2 = semilogy(years_all, Nbose, 'b-', 'LineWidth',2);
    hold on;
    h4 = semilogy(years_HB, 1E3 + 0*NHB, 'Color', [0, 0.5, 0], 'LineWidth',2);
    h1 = semilogy(years_all_a, Nexp, '-', 'color', [1, 0.5, 0], 'LineWidth',2);
    h3 = semilogy(years_HB(200:end), NHB(200:end), 'r-', 'LineWidth',2);
    semilogy(yp(:,1), yp(:,2), 'k.', 'MarkerSize',10);
    axis([-11000, 4000, 1E6, 1E10])
    text(-13000, yp(1,2), '4.5\times10^6')
    semilogy(-13000:1000:-10000, yp(1,2)*ones(size([-13000:1000:-10000])), 'k-')
    text(4070, yp(end,2)-2E9, [num2str(yp(end,2)/1E9,4), newline,  '\times10^9', newline,  '(2023)'])
    semilogy([yp(end,1):4000], yp(end,2)*ones(size([yp(end,1):4000])), 'k-')
    semilogy([tC:4000], Ncross*ones(size([tC:4000])), 'k-')
    text(4070, Ncross, [num2str(Ncross/1E8,2),'\times10^8'])
    semilogy([t2:4000], Nt2*ones(size([t2:4000])), 'b-')
    text(4070, Nt2, '\color{blue}3.9\times10^8')
%    text(4070, Nt2, '\color{blue}2.6\times10^8')

    semilogy([tS, tS], [ 1E6, 1E10], '--r')
    semilogy([tB, tB], [ 1E6, 1E10], '--b')
    semilogy([t2, t2], [ 1E6, Nt2], '--b')
    text(tS-400, 3*1E7, ['{\itt_s}=',num2str(round(tS))], 'Rotation',90, 'Color', 'r')
    text(t2-400, 3*1E7, ['{\itt}_2=',num2str(t2)], 'Rotation',90, 'Color', 'b')
    text(tB-400, 3*1E7, ['{\itt_B}=',num2str(round(tB))], 'Rotation',90, 'Color', 'b')
    line_handles = [h1, h2, h3, h4];
    text1 = ['{\color[rgb]{1,0.5,0}Exponential}', ', {\itT}=', num2str(100*round(T1/100)), ' years'];
    text2 = ['{\color{blue}Bose}, {\itC}=', num2str(nB1*T1/1E11,3), '\times10^{11} people\timesyears', sprintf('\n'), ...
        '{\itT}=', num2str(100*round(T1/100)), ' years, {\itN_B}=', num2str(nB1/1E8,3), '\times10^8 people'];
    text3 = ['{\color{red}HyperBose}, {\itC_{HB}}=', num2str(nB2*T2/1E11,3), '\times10^{11} people\timesyears', sprintf('\n'), ...
        '{\itT_{HB}}=', num2str(round(T2)), ' years, {\itN_{HB}}=', num2str(nB2/1E8,3), '\times10^8 people'];
    text4 = ['{\color[rgb]{0,0.5,0}{\itN}_{sqrt}({\itt})}, {\fontsize{13}\tau}=', num2str(round(nB2*T2/Nmax)), ' years, {\itN}_{max}=', num2str(Nmax/1E9,3), '\times10^9 people'];
    legend_texts = {text1, text2, text3, text4};
    h_leg = legend(line_handles, legend_texts, 'location', [0.5, 0.0925, 0.3, 0.2925]);
    
    title({'Data Sources: OurWorldInData.org, World Bank'}, 'FontWeight','Normal')   
    xlabel('Time, {\itt} [years]')
    ylabel('World Population, {\itN}')
    h = gca; % Get axis to modify
    h.XAxis.MinorTick = 'on';
    h.XAxis.MinorTickValues = -13000:1000:4000;
        
    ax2 = axes('Position',[0.19 0.5 0.4 0.385]);
    box on

    semilogy(ind_years_all_b(351:end-20), Nsqrt(351:end-20), 'Color', [0,0.5,0], 'LineWidth',2)
    hold on;
    semilogy(years_HB(351:end), NHB(351:end), 'r-', 'LineWidth',2)
    semilogy(years_all(1:12801), Nbose(1:12801), 'b-', 'LineWidth',2)
    semilogy(yp(:,1), yp(:,2), 'k.', 'MarkerSize',10);
    semilogy(years_HB, 1E3 + 0*NHB, 'Color', [0, 0.5, 0], 'LineWidth',2)
    axis([1350, 2100, 1E8, 1E10])
    semilogy([tS, tS], [ 1E8, 1E10], '--r')
    text(tS-40, 1.5*1E8, ['{\itt_s}=',num2str(round(tS))], 'Rotation',90, 'Color', 'r')
    semilogy([tC, tC], [ 1E8, Ncross], '--k')
    text(tC-40, 1.5*1E8, ['{\itt_c}=',num2str(round(tC))], 'Rotation',90, 'Color', 'k')
    semilogy(tS:2100, Nmax*ones(size(tS:2100)), '-', 'Color', [0 0.5 0])
%    text(2105,Nmax+2.5e9,'$\displaystyle{N_{\rm max}}$', 'interpreter','latex', 'color', [0, 0.5, 0], 'FontSize', 12)
    text(2105,Nmax+2.7e9, '{\itN}_{max}', 'color', [0, 0.5, 0], 'FontSize', 12)
    text(2105, Nmax, [num2str(Nmax/1E9,3), '\times10^9'], 'color', [0, 0.5, 0])
    semilogy((tS-round(nB2*T2/Nmax)):(tS+round(nB2*T2/Nmax)), Nsqrt_x*ones(size((tS-round(nB2*T2/Nmax)):(tS+round(nB2*T2/Nmax)))), '-', 'Color', [0 0.5 0])
    semilogy([tS-round(nB2*T2/Nmax), tS-round(nB2*T2/Nmax)], [Nsqrt_x - 1.5*1E9, Nsqrt_x], '-', 'Color', [0 0.5 0])
    semilogy([tS+round(nB2*T2/Nmax), tS+round(nB2*T2/Nmax)], [Nsqrt_x - 1.5*1E9, Nsqrt_x], '-', 'Color', [0 0.5 0])
    semilogy([1450, 1450], [0.9*1E10, 1E10], '-', 'Color', 'k')
    semilogy([1550, 1550], [0.9*1E10, 1E10], '-', 'Color', 'k')
    semilogy([1650, 1650], [0.9*1E10, 1E10], '-', 'Color', 'k')
    semilogy([1750, 1750], [0.9*1E10, 1E10], '-', 'Color', 'k')
    semilogy([1850, 1850], [0.9*1E10, 1E10], '-', 'Color', 'k')
    semilogy([1950, 1950], [0.9*1E10, 1E10], '-', 'Color', 'k')
    semilogy([2050, 2050], [0.9*1E10, 1E10], '-', 'Color', 'k')

    text(tS-0.8*round(nB2*T2/Nmax), Nsqrt_x - 0.9*1E9, '2', 'color', [0, 0.5, 0], 'FontSize', 10)
    text(tS+0.1*round(nB2*T2/Nmax), Nsqrt_x - 0.8*1E9, '\tau', 'color', [0, 0.5, 0], 'FontSize', 12)
    title({'World Population, {\itN} vs. {\itt}'}, 'FontWeight','Normal')
    xticks(1400:100:2000)
    h = gca; % Get axis to modify
    h.TickLength = [0.03,0.0];
    
    ps = get(gcf, 'Position');
    paperWidth = 15;
    paperHeight = paperWidth;
    set(gcf, 'paperunits', 'centimeters');
    set(gcf, 'papersize', [15,15]);
    set(gcf, 'PaperPosition', [-0.4, -0.6,  paperWidth + 0.4, paperHeight+ 1.2]);
    print(gcf, '-dpdf', [dataDir, 'Figure_1.pdf']);
end

nFlagFig_2 = 1;
if(nFlagFig_2 == 1)
    t_projX = [2023:2100];
    NB_projX = nB2./(exp((tS-t_projX)/T2) -1);
    N_projX = 1./sqrt(1./NB_projX.^2 + 1/Nmax^2);
    tauX = nB2*T2/Nmax;
    
    % close all
    figure(2)
    h3 = plot(ind_years_all_b(330:end-20), 1./Nsqrt(330:end-20), 'Color', [0,0.5,0], 'LineWidth',2);
    hold on;
    h2 = plot([years_HB(370:end); tS], [1./NHB(370:end); 0], 'r-', 'LineWidth',2);
    h1 = plot(years_all(1:12750), 1./Nbose(1:12750), 'b-', 'LineWidth',2);
    plot(yp(:,1), 1./yp(:,2), 'k.', 'MarkerSize',12);    
    axis([1350, 2100, 0, 2.5*1E-9])
    plot([tS, tS], [0, 2.5*1E-9], '--r')
    text(tS-15, 0.55*1E-9, ['{\itt_s}=',num2str(round(tS))], 'Rotation',90, 'Color', 'r', 'FontSize', 12)
    plot([tC, tC], [ 0, 1/Ncross], '--k')
    text(tC-15, 1.2*1E-9, ['{\itt_c}=',num2str(tC)], 'Rotation',90, 'Color', 'k', 'FontSize', 12)
    plot([tS-(nB2*T2/Nmax), tS-(nB2*T2/Nmax)], [1/(Nmax/sqrt(2)), 1/(Nmax/sqrt(2)) + 0.2*1E-9], '-', 'Color', [0 0.5 0])
    plot([tS+(nB2*T2/Nmax), tS+(nB2*T2/Nmax)], [1/(Nmax/sqrt(2)), 1/(Nmax/sqrt(2)) + 0.2*1E-9], '-', 'Color', [0 0.5 0])
    plot([tS-(nB2*T2/Nmax), tS+(nB2*T2/Nmax)], [1/(Nmax/sqrt(2)), 1/(Nmax/sqrt(2))], '-', 'Color', [0 0.5 0])    
    text(tS-0.6*(nB2*T2/Nmax), 1/(Nmax/sqrt(2)) + 0.1*1E-9, '2', 'Color', [0 0.5 0], 'FontSize', 15)
    text(tS+0.2*(nB2*T2/Nmax), 1/(Nmax/sqrt(2)) + 0.1*1E-9, '\tau', 'Color', [0 0.5 0],'FontSize', 15)
    ylabel('Inverse World Population, {\it1/N}', 'FontSize', 12)
    xlabel('Time, {\itt} [years]', 'FontSize', 12)
    title({'Data Sources: OurWorldInData.org, World Bank'}, 'FontWeight','Normal', 'FontSize', 12)
    text1 = ['{\color{blue}Bose}, {\itC}=', num2str(nB1*T1/1E11,3), '\times10^{11} people\timesyears', newline,...
            '{\itT}=', num2str(100*round(T1/100)), ' years, {\itN_{B}}=', num2str(nB1/1E8,3), '\times10^8 people'];
    text2 = ['{\color{red}HyperBose}, {\itC_{HB}}=', num2str(nB2*T2/1E11,3), '\times10^{11} people\timesyears', newline, ...
        '{\itT_{HB}}=', num2str(round(T2)), ' years, {\itN_{HB}}=', num2str(nB2/1E8,3), '\times10^8 people'];     
    text3 = ['{\color[rgb]{0,0.5,0}{\itN}_{sqrt}({\itt})}, {\fontsize{16}\tau} =', num2str(round(nB2*T2/Nmax)), ' years, {\itN}_{max}=', num2str(Nmax/1E9,3), '\times10^9 people'];
    line_handles = [h1, h2, h3];
    
    legend_texts = {text1, text2, text3};
    h_leg = legend(line_handles, legend_texts, 'location', 'southwest', 'FontSize', 13);
    h = gca; % Get axis to modify
    a = get(gca,'XTickLabel');
    set(gca,'XTickLabel',a,'fontsize',11)
    
    h.XAxis.MinorTick = 'on';
    h.XAxis.MinorTickValues = 1400:50:2100;    
    
    ax2 = axes('Position',[0.604 0.5 0.3 0.375]);
    box  
    plot(yp(ind_industrial_pop(end-10:end),1), 1./N(end-10:end), 'Color', [0,0.5,0], 'LineWidth',2)
    hold on;
    plot(t_projX(1:17), 1./N_projX(1:17), 'Color', [0,0.5,0], 'LineWidth',2)
    plot(yp(ind_industrial_pop(end-10:end),1), 1./yp(ind_industrial_pop(end-10:end),2), 'k.', 'MarkerSize',12)
    plot([tS, tS], [1.2E-10, 1.4*1E-10], '--r')
    plot(tS, 1/Nmax, 'r s', 'LineWidth', 4, 'MarkerSize',4)
    ylabel('                  {\it1/N} versus {\itt}', 'FontSize', 12)
    axis([2013, 2035, 1.2E-10, 1.4*1E-10])
    xticks(2015:5:2030)
    a = get(gca,'XTickLabel');
    set(gca,'XTickLabel',a,'fontsize',11)
    ha = gca; % Get axis to modify
    ha.TickLength = [0.03,0.0];
    ha.XAxis.MinorTick = 'on';
    ha.XAxis.MinorTickValues = 2013:2040;      
    yticks([1.25*1E-10, 1.3*1E-10, 1.35*1E-10, 1.4*1E-10])
    
    ps = get(gcf, 'Position');
    paperWidth = 20;
    paperHeight = 15;
    set(gcf, 'paperunits', 'centimeters');
    set(gcf, 'papersize', [paperWidth, paperHeight]);
    set(gcf, 'PaperPosition', [-1.7 -0.4  paperWidth + 3.4,  paperHeight+ 1]);
    print(gcf, '-dpdf', [dataDir,  'Figure_2.pdf']);
end

nFlagFig_3 = 1;
if(nFlagFig_3 == 1)
    markYears = [-10000, 1700, 1800, 1900, 1960, 1980, 2000, 2010, 2023];
    indMarkYears = zeros(size(markYears));
    
    for iY = 1:length(markYears)
        [dY, indMarkYears(iY)] =  min(abs(yp(:,1) - markYears(iY)));
    end
    NHB_all_years = nB2./(exp((tS-yp(:,1))/T2) -1);    
    Nsrt_all_years = 1./sqrt(1./NHB_all_years.^2 + 1/Nmax^2);
    
    % close all
    figure(3)
    plot(years_all(1:12801), Nbose(1:12801)/1E5, 'b-', 'LineWidth',2)
    hold on
    h1 = plot(years_HB, NHB/1E9, 'r-', 'LineWidth',2);  
    h2 = plot(ind_years_all_b(1:end-20), Nsqrt(1:end-20)/1E9, 'Color', [0,0.5,0], 'LineWidth',2);
    plot(years_HB, NHB/1E9, 'r-', 'LineWidth',2)
    plot(years_all(1:12801), Nbose(1:12801)/1E9, 'b-', 'LineWidth',2)
    plot(yp(:,1), yp(:,2)/1E9, 'k.', 'MarkerSize',12);
    axis([1550, 2100, 0, 10])
    plot([tS, tS], [ 0, 10], '--r')
    text(tS-15, 2, ['{\itt_s}=',num2str(round(tS))], 'Rotation',90, 'Color', 'r',  'FontSize', 12)
    text(tS-15-tau, 0.5, ['{\itt_s}-{\fontsize{14}\tau} =',num2str(round(tS-tau))], 'Rotation',90, 'Color', 'k',  'FontSize', 12)
    text(tS+15+tau, 0.5, ['{\itt_s}+{\fontsize{14}\tau} =',num2str(round(tS+tau))], 'Rotation',90, 'Color', 'k',  'FontSize', 12)

    plot(tS:2100, Nmax/1E9*ones(size(tS:2100)), '-', 'Color', [0 0.5 0])
    text(2110, Nmax/1e9, num2str(Nmax/1E9,3), 'Color', [0 0.5 0],  'FontSize', 12)
    text(2040, Nmax/1e9 + 0.2, '$\displaystyle{N_{{\rm max}}}$', 'interpreter','latex', 'Color', [0 0.5 0], 'fontsize', 12)
    plot((tS-round(nB2*T2/Nmax)):2100, Nmax/sqrt(2)/1E9*ones(size((tS-round(nB2*T2/Nmax)):2100)), '-', 'Color', [0 0.5 0])
    text(2110, Nmax/sqrt(2)/1e9, num2str(Nmax/1E9/sqrt(2),3), 'Color', [0 0.5 0],  'FontSize', 12)
    plot([tS-(nB2*T2/Nmax), tS-(nB2*T2/Nmax)], [0, Nmax/sqrt(2)/1E9], '--k')
    plot([tS+(nB2*T2/Nmax), tS+(nB2*T2/Nmax)], [0, Nmax/sqrt(2)/1E9], '--k')
    text(tS-0.55*round(nB2*T2/Nmax), Nmax/1E9/sqrt(2) - 0.3, '2', 'Color', [0 0.5 0], 'fontsize', 14)
    text(tS+0.15*round(nB2*T2/Nmax), Nmax/1E9/sqrt(2) - 0.25, '\tau', 'Color', [0 0.5 0], 'fontsize', 16)
    text(2063, Nmax/1E9/sqrt(2)+0.35, '$\displaystyle\frac{N_{{\rm max}}}{\sqrt2}$', 'interpreter','latex', 'Color', [0 0.5 0], 'fontsize', 10)
    title({'Data Sources: OurWorldInData.org, World Bank'}, 'FontWeight','Normal',  'FontSize', 12)   
    xticks(1600:100:2100)   
    h = gca; % Get axis to modify
    h.XAxis.MinorTick = 'on';
    h.XAxis.MinorTickValues = 1550:50:2100;    
    xlabel('Time, {\itt} [years]',  'FontSize', 12)
    ylabel('World Population, {\itN} [billions of people]',  'FontSize', 12)
    text1 = '{\color{red}HyperBose}';
    text2 = ['{\color[rgb]{0,0.5,0}{\itN}_{sqrt}({\itt})}, {\fontsize{14}\tau} =', num2str(round(nB2*T2/Nmax)), ' years'];
    line_handles = [h1, h2];

    legend_texts = {text1, text2};
    h_leg = legend(line_handles, legend_texts, 'location', [0.17, 0.20, 0.25, 0.12], 'FontSize', 11);
    
    ax2 = axes('Position',[0.21 0.42 0.49 0.5]);
    box on
    plot([0, 9], [0, 9], 'Color', [1, 0.5, 0], 'LineWidth',2)
    hold on;
    plot(yp(:,2)/1E9, Nsrt_all_years/1E9, 'k.', 'MarkerSize',14);
    plot(yp(indMarkYears,2)/1E9, Nsrt_all_years(indMarkYears)/1E9, 'r.', 'MarkerSize',14);    
    text(-1.17, yp(indMarkYears(1),2)/1E9-0.4, '-10k', 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(2),2)/1E9+0.2, yp(indMarkYears(2),2)/1E9-0.1, num2str(yp(indMarkYears(2),1)), 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(3),2)/1E9+0.3, yp(indMarkYears(3),2)/1E9-0.0, num2str(yp(indMarkYears(3),1)), 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(4),2)/1E9+0.2, yp(indMarkYears(4),2)/1E9-0.0, num2str(yp(indMarkYears(4),1)), 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(5),2)/1E9+0.2, yp(indMarkYears(5),2)/1E9-0.0, num2str(yp(indMarkYears(5),1)), 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(6),2)/1E9+0.35, yp(indMarkYears(6),2)/1E9-0.2, num2str(yp(indMarkYears(6),1)), 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(7),2)/1E9+0.35, yp(indMarkYears(7),2)/1E9-0.3, num2str(yp(indMarkYears(7),1)), 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(8),2)/1E9+0.3, yp(indMarkYears(8),2)/1E9-0.15, num2str(yp(indMarkYears(8),1)), 'Color', 'b',  'FontSize', 12)
    text(yp(indMarkYears(9),2)/1E9-1.3, yp(indMarkYears(9),2)/1E9+0.2, num2str(yp(indMarkYears(9),1)), 'Color', 'b',  'FontSize', 12)
%    xlabel('World Population, {\itN} [billions of people]',  'FontSize', 12)
    xlabel('World Population, {\itN} [billions]',  'FontSize', 12)
    ylabel('{\itN}_{sqrt}({\itt}) [billions of people]',  'FontSize', 12)
    axis([0, 9, 0, 9])
    xticks(0:8)
    yticks(0:8)
    ps = get(gcf, 'Position');
    paperWidth = 15;
    paperHeight = paperWidth;
    set(gcf, 'paperunits', 'centimeters');
    set(gcf, 'papersize', [15,15]);
    set(gcf, 'PaperPosition', [-1 -0.5  paperWidth + 1.5, paperHeight+ 1.1]);
    print(gcf, '-dpdf', [dataDir, 'Figure_3.pdf']);
end


ycp = [yc, nan(size(yc(:,1)))]; 
ycp(:,3) = exp(interp1(yp(:,1), log(yp(:,2)), ycp(:,1)));
ycp(1,3) = ycp(2,3);
indLinear = intersect(find(ycp(:,3)> 0.6*1E9), find(ycp(:,3) < 5.5*1E9));
[H, CO2_offset, dp, RMS]= linear_fit(ycp(indLinear,2),ycp(indLinear,3));
ind_industrial_co2 = find(ycp(:,1) > 1700);
CF = H*C/tau;

nFlagFig_6 = 1;
if(nFlagFig_6 == 1)
    tauF = 40;
    acot_t_tau = acot((tS-ycp(:,1))./tauF);
    t_prior_ts = (1600:floor(tS))';
    t_past_ts = (floor(tS)+1:2100)';
    acot_t_prior_ts = acot((tS-t_prior_ts)./tauF);
    acot_t_past_ts = pi+acot((tS-t_past_ts)./tauF);
    
    [F0, CO2_base, dp, rms_tau]= linear_fit(ycp(ind_industrial_co2,2), acot_t_tau(ind_industrial_co2));
    
    years_mark = [-10000, 1700, 1900, 1960, 1990, 2023];
    CO2_mark = zeros(size(years_mark));
    indCO2_mark = zeros(size(years_mark));
    for iY = 1:length(years_mark)
        [delta_year, indCO2_mark(iY)] = min(abs(years_mark(iY) - ycp(:,1)));
        CO2_mark(iY) = ycp(indCO2_mark(iY),2);
    end
    CO2_pio4 = CO2_base + F0*pi/4;
    CO2_3pio4 = CO2_base + F0*3*pi/4;

    CO2_ts = CO2_base + F0*pi/2;
    CO2_max = CO2_base + F0*pi;
    
    % close all;
    figure(6)
    plot([0;acot_t_tau; pi], CO2_base + F0*[0;acot_t_tau; pi], 'color', [1, 0.5, 0], 'linewidth', 2)
    hold on
    plot(acot_t_tau, ycp(:,2),'k.', 'MarkerSize',10)
    plot(acot_t_tau(indCO2_mark), ycp(indCO2_mark,2), 'r.', 'MarkerSize',20)
    plot(0, CO2_base, '.', 'color',  [1, 0.5, 0], 'MarkerSize',20)
    plot(pi/2, CO2_ts, 'r.', 'MarkerSize',20)
    plot(3*pi/4, CO2_3pio4, 'r.', 'MarkerSize',20)

    plot([pi/4, pi/4], [200, CO2_pio4], '--k')
    plot([pi/2, pi/2], [230, CO2_ts], '--k')
    plot([3*pi/4, 3*pi/4], [200, CO2_3pio4], '--k')

    plot([0, pi], [CO2_base, CO2_base], '--k')
    plot([0, pi], [CO2_pio4, CO2_pio4], '--k')
    plot([0, pi], [CO2_ts, CO2_ts], '--k')
    plot([0, pi], [CO2_3pio4, CO2_3pio4], '--k')    
    plot([0, pi], [CO2_max, CO2_max], '--k')
    text(-0.2, CO2_base+4, num2str(round(CO2_base)),  'Color', [1, 0.5, 0], 'fontsize', 11)

    
    text(0, 190, '0', 'Color', 'k', 'fontsize', 13)
    text(-0.1, 172, 't=-\infty', 'Color', 'b', 'fontsize', 13)
    text(pi/4-0.07, 190', '\pi/4', 'Color', 'k', 'fontsize', 13)
    text(pi/4-0.07, 168', '{\itt_s}-\tau_{\itF}', 'Color', 'b', 'fontsize', 13)
    text(pi/2-0.07, 190', '\pi/2', 'Color', 'k', 'fontsize', 13)
    text(pi/2, 168', '{\itt_s}', 'Color', 'b', 'fontsize', 13)    
    text(3*pi/4-0.1, 190', '3\pi/4', 'Color', 'k', 'fontsize', 13)
    text(3*pi/4-0.1, 168', '{\itt_s}+\tau_{\itF}', 'Color', 'b', 'fontsize', 13)
    text(pi, 190', '\pi', 'Color', 'k', 'fontsize', 13)
    text(pi-0.1, 172', 't=+\infty', 'Color', 'b', 'fontsize', 13)

    text(1.1, 215,  'arccot [({\itt_s} - {\itt})/\tau_{\itF}]', 'fontsize', 14)
    text(pi/4+0.01, CO2_base +18, ['CO_2^{base}=', num2str(round(CO2_base)), ' ppm'],  'Color', 'b', 'fontsize', 11)
    text(acot_t_tau(indCO2_mark(1))+0.05, CO2_mark(1)-2, '-10k', 'Color', 'b', 'fontsize', 11)
    text(acot_t_tau(indCO2_mark(2))+0.08, CO2_mark(2)-2, num2str(100*round(ycp(indCO2_mark(2),1)/100)), 'Color', 'b', 'fontsize', 11)
    text(acot_t_tau(indCO2_mark(3))+0.05, CO2_mark(3)-2, num2str(round(ycp(indCO2_mark(3),1))), 'Color', 'b', 'fontsize', 11)
    text(acot_t_tau(indCO2_mark(4))-0.25, CO2_mark(4)+8, num2str(round(ycp(indCO2_mark(4),1))), 'Color', 'b', 'fontsize', 11)
    text(acot_t_tau(indCO2_mark(5))-0.25, CO2_mark(5)+12, num2str(round(ycp(indCO2_mark(5),1))), 'Color', 'r', 'fontsize', 12)   
    text(acot_t_tau(indCO2_mark(6))-0.27, CO2_mark(6)+8, num2str(round(ycp(indCO2_mark(6),1))), 'Color', 'b', 'fontsize', 11)
    text(pi/4 +0.05, CO2_pio4-15, [num2str(round(CO2_pio4)), ' ppm'],  'Color', 'b', 'fontsize', 11)    
    text(pi/2 - 0.2, CO2_ts + 15, num2str(round(tS)),  'Color', 'r', 'fontsize', 12)
    text(pi/2 +0.05, CO2_ts - 15, [num2str(round(CO2_ts)), ' ppm'],  'Color', 'b', 'fontsize', 11)
    text(pi/2+0.5, CO2_3pio4+15, num2str(round(tS + tauF)), 'Color', 'r', 'fontsize', 12)
    text(3*pi/4 +0.05, CO2_3pio4 -15, [num2str(round(CO2_3pio4)), ' ppm'],  'Color', 'b', 'fontsize', 11)
    text(0.1, CO2_max - 30,  'CO_2^{fit}({\itt}) - CO_2^{base} = {\itF}_0 arccot [({\itt_s} - {\itt})/\tau_{\itF}]', 'Color', 'r', 'fontsize', 12)
    text(0.1, CO2_max - 60,  ['\tau_{\itF}=', num2str(round(tauF)), ' years', ',   {\itF}_0=', num2str(F0,3), ' ppm'], 'Color', 'k', 'fontsize', 12)
    %text(0.1, CO2_max - 75,  ['CO_2^{(base)}=', num2str(round(CO2_base)), ' ppm'], 'Color', 'k', 'fontsize', 12)
    
    text(3*pi/4-0.2, CO2_max -12, ['CO_2^{max}=', num2str(round(CO2_max)), ' ppm'],  'Color', 'b', 'fontsize', 11)   
    text(pi-0.3, CO2_max +15, '3.6^{\circ}C', 'Color', [.5 0 .5], 'fontsize', 12)
    text(pi-0.3, CO2_3pio4 +15, '2.7^{\circ}C', 'Color', [.5 0 .5], 'fontsize', 12)
    text(pi-0.3, CO2_ts +15, '1.8^{\circ}C', 'Color', [.5 0 .5], 'fontsize', 12)
    text(pi-0.3, CO2_pio4 +15, '0.9^{\circ}C', 'Color', [.5 0 .5], 'fontsize', 12)
    text(pi-0.2, CO2_base +15, '0^{\circ}C', 'Color', [.5 0 .5], 'fontsize', 12)

    text(pi+0.02, CO2_base, '$0$', 'interpreter','latex', 'fontsize', 12)
    text(pi+0.02, CO2_pio4, '$\displaystyle\frac{\pi}{4}F_0$', 'interpreter','latex', 'fontsize', 12)
    text(pi+0.02, CO2_ts,  '$\displaystyle\frac{\pi}{2}F_0$', 'interpreter','latex', 'fontsize', 12)
    text(pi+0.02, CO2_3pio4,  '$\displaystyle\frac{3\pi}{4}F_0$', 'interpreter','latex', 'fontsize', 12)
    text(pi+0.02, CO2_max, '$\pi F_0$', 'interpreter','latex', 'fontsize', 12)
 
    ylabel('CO_2 Level [ppm]', 'fontsize', 13)
    xticks([])

    title({'Data Sources: EPA (CO_2)'}, 'FontWeight','Normal')
    axis([0, pi, 200, 650])
    ps = get(gcf, 'Position');
    paperWidth = 15;
    paperHeight = paperWidth;
    set(gcf, 'paperunits', 'centimeters');
    set(gcf, 'papersize', [15,15]);
    set(gcf, 'PaperPosition', [-0.5, -0.4,  paperWidth + 0.9, paperHeight + 0.9]);
    print(gcf, '-dpdf', [dataDir, 'Figure_6.pdf']);
    
end

H = F0*tauF/C;
CO2_offset = CO2_base + H*nB2/2;

nFlagFig_5 = 1;
if(nFlagFig_5 == 1)
    
    year_before_ts = 1700:2029;
    year_pre_ind = -10000:100:1700;
    
    year_past_ts = 2030:2050; 
    year_all = [year_before_ts, year_past_ts];
    CO2_model = [F0*acot((tS-year_before_ts)./tauF) + CO2_base, F0*(acot((tS-year_past_ts)./tauF)+pi) + CO2_base];
    CO2_model_pre_ind = F0*acot((tS-year_pre_ind)./tauF) + CO2_base;

    
    NHB_before_ts = nB2./(exp((tS-year_before_ts(1:end-1))/T2) -1);
    NHB_past_ts = nB2./(exp((tS-year_past_ts)/T2) -1);
    Nsqrt_model = [1./sqrt(1./NHB_before_ts.^2 + 1/Nmax^2), Nmax, 1./sqrt(1./NHB_past_ts.^2 + 1/Nmax^2)];

    NHB_pre_ind = nB2./(exp((tS-year_pre_ind)/T2) -1);
    Nsqrt_model_pre_ind = 1./sqrt(1./NHB_pre_ind.^2 + 1/Nmax^2);
        
    ind_proj_tS = find(year_all == round(tS));
    CO2_proj_tS = CO2_model(ind_proj_tS);    
    year_CO2_offset = -3766; % last time close to 267
    years_mark = [-10000, 1700, 1800, 1900, 1960, 2000, 2023];
    CO2_mark = zeros(size(years_mark));
    pop_mark = zeros(size(years_mark));
    indCO2_mark = zeros(size(years_mark));
    for iY = 1:length(years_mark)
        [delta_year, indCO2_mark(iY)] = min(abs(years_mark(iY) - ycp(:,1)));
        CO2_mark(iY) = ycp(indCO2_mark(iY),2);
        pop_mark(iY) = ycp(indCO2_mark(iY),3);       
    end
    CO2_half = 0.5*CO2_mark(2) + 0.5*CO2_mark(end);
    [d_CO2_half, ind_CO2_half] = min(abs(CO2_half - ycp(:,2)));
    year_CO2_half = ycp(ind_CO2_half,1);
    
    % close all
    figure(5)
    h2 = plot(CO2_model, Nsqrt_model/1E9, 'Color', [0, 0.5, 0]', 'LineWidth', 2);
    hold on;
    plot(CO2_model_pre_ind, Nsqrt_model_pre_ind/1E9, 'Color', [0, 0.5, 0]', 'LineWidth', 2);
    h1 = plot(CO2_offset + H*ycp(:,3), ycp(:,3)/1E9 , '-', 'Color', [1, 0.5, 0], 'LineWidth',2);
    plot(ycp(:,2), ycp(:,3)/1E9, 'k.', 'MarkerSize',10)

    plot([CO2_mark(2), CO2_mark(2)], [pop_mark(2)/1E9, ycp(ind_CO2_half,3)/1E9+0.1], '--k')
    plot([CO2_mark(7), CO2_mark(7)], [pop_mark(7)/1E9, ycp(ind_CO2_half,3)/1E9-0.1], '--k')
    plot([CO2_mark(2), CO2_mark(7)], [ycp(ind_CO2_half,3)/1E9, ycp(ind_CO2_half,3)/1E9], '-k', 'linewidth', 1)  

    annotation('arrow',[0.44, 0.45], [0.565,0.565]);
    annotation('arrow',[0.47, 0.46], [0.565,0.565]);
    annotation('arrow',[0.66, 0.67], [0.565,0.565]);
    annotation('arrow',[0.25, 0.24], [0.565,0.565]);
    plot(ycp(indCO2_mark,2), ycp(indCO2_mark,3)/1E9, 'r.', 'MarkerSize',20) 
    
    plot(ycp(ind_CO2_half,2), ycp(ind_CO2_half,3)/1E9, 'r.', 'MarkerSize',20) 

    plot(CO2_offset, ycp(indCO2_mark(1),3)/1E9, '.',  'Color', [1, 0.5, 0], 'MarkerSize',20) 
    plot( [CO2_proj_tS, CO2_model(end)], [Nsqrt_model(ind_proj_tS)/1E9, Nsqrt_model(end)/1E9], 'r.', 'MarkerSize',20)        

    text(ycp(ind_CO2_half,2)+15, ycp(ind_CO2_half,3)/1E9+0.3, num2str(round(ycp(ind_CO2_half,1))), 'Color', 'b', 'fontsize', 12)       
    text(ycp(indCO2_mark(2),2) + 4, ycp(ind_CO2_half,3)/1E9 + 0.35, ['50% in ' num2str(year_CO2_half - 100*round(ycp(indCO2_mark(2),1)/100)), ' years'], 'fontsize', 12)       
    text(ycp(ind_CO2_half,2) + 10, ycp(ind_CO2_half,3)/1E9 - 0.3, ['50% in ' num2str(ycp(indCO2_mark(7),1) - year_CO2_half), ' years'], 'fontsize', 12)       
    text(CO2_offset-6, -0.32, num2str(round(CO2_offset)), 'Color', [1, 0.5, 0], 'fontsize', 12)    
    text(CO2_model(end)-25, Nsqrt_model(ind_proj_tS(end))/1E9-1.2, num2str(year_all(end)), 'Color', 'b', 'fontsize', 12)          
    text(CO2_model(ind_proj_tS)-14, Nsqrt_model(ind_proj_tS)/1E9+0.32, ['{\itt_s}=',num2str(round(tS))], 'Color', 'r', 'fontsize', 12) 
    text(CO2_mark(1)-5, pop_mark(1)/1E9+0.3,  '-10k',  'Color', 'b',  'fontsize', 12)
    text(CO2_mark(2)+8, pop_mark(2)/1E9, num2str(100*round(ycp(indCO2_mark(2),1)/100)), 'Color', 'b', 'fontsize', 12)       
    text(CO2_mark(3)+5, pop_mark(3)/1E9, num2str(100*round(ycp(indCO2_mark(3),1)/100)), 'Color', 'b', 'fontsize', 12)       
    text(CO2_mark(4)+5, pop_mark(4)/1E9-0.1, num2str(round(ycp(indCO2_mark(4),1))), 'Color', 'b', 'fontsize', 12)       
    text(CO2_mark(5)+5, pop_mark(5)/1E9, num2str(round(ycp(indCO2_mark(5),1))), 'Color', 'b', 'fontsize', 12)       
    text(CO2_mark(6)+10, pop_mark(6)/1E9, num2str(round(ycp(indCO2_mark(6),1))), 'Color', 'b', 'fontsize', 12)       
    text(CO2_mark(7)+5, pop_mark(7)/1E9-0.2, num2str(round(ycp(indCO2_mark(7),1))), 'Color', 'b', 'fontsize', 12)       
    axis([240, 500, 0, 9])
    ylabel('World Population, {\itN} [billions of people]', 'fontsize', 12);
    xlabel('CO_2 Level [ppm]', 'fontsize', 12)
    title({'Data Sources: EPA (CO_2), OWID, World Bank (population)'}, 'FontWeight','Normal')   
    a = get(gca,'XTickLabel');
    set(gca,'XTickLabel',a,'fontsize',12)
    h = gca; % Get axis to modify
    h.XAxis.MinorTick = 'on';
    h.XAxis.MinorTickValues = 250:10:500;    

    text1 = ['{\color[rgb]{1, 0.5, 0}Linear Relation:}', newline, 'CO_2({\itt})-{\itKN}({\itt})=CO_2^{offset}', newline, '{\itK}=', num2str(H*1E9,3),' ppm/billion'];   
    text2 = ['{\color[rgb]{0, 0.5, 0}Theoretical Fit:}', newline,  'Population {\itN}_{sqrt}({\itt}) versus', newline,...
        'CO_2^{fit}({\itt})=CO_2^{base}+{\itF}_0arccot [({\itt_s}-{\it t})/\tau_{\itF}]'];    
    line_handles2 = [h2];
    legend_texts2 = {text2};
    h_leg2 = legend(line_handles2, legend_texts2,  'FontSize', 12, 'location', [0.47, 0.18, 0.35, 0.15]);
    line_handles1 = [h1];
    legend_texts1 = {text1};
    ah1 = axes('position',get(gca,'position'),'visible','off');
    h_leg1 = legend(ah1, line_handles1, legend_texts1,  'FontSize', 12, 'location', [0.18, 0.73, 0.35, 0.17]);
    
    ps = get(gcf, 'Position');
    paperWidth = 15;
    paperHeight = paperWidth;
    set(gcf, 'paperunits', 'centimeters');
    set(gcf, 'papersize', [15,15]);
    set(gcf, 'PaperPosition', [-1.2, -0.2,  paperWidth + 2.4, paperHeight+ 0.5]);
    print(gcf, '-dpdf', [dataDir, 'Figure_5.pdf']);
 
end    

nFlagFig_4 = 1;
if(nFlagFig_4 == 1)

    CO2_pio4 = CO2_base + F0*pi/4;
    CO2_3pio4 = CO2_base + F0*3*pi/4;
    CO2_ts = CO2_base + F0*pi/2;
    CO2_max = CO2_base + F0*pi;
    ind_pop = find(yp(:,1) >= 1600);
    pop_zero_CO2 = 250;
    [dY0, ind_0] = min(abs(ycp(:,1) - 1700));
    [dY1, ind_1] = min(abs(ycp(:,1) - 1990));
    year_before_ts = 1700:2029;
    year_past_ts = 2030:2100;     
    years_all = [year_before_ts, year_past_ts];
    dCO2_dt = F0*tauF./((tS-years_all).^2 + tauF^2);
    dCo2_dt_max = max(dCO2_dt);
    
    NHB_before_ts = nB2./(exp((tS-year_before_ts(1:end-1))/T2) -1);
    NHB_past_ts = nB2./(exp((tS-year_past_ts)/T2) -1);
    Nsqrt_model = [1./sqrt(1./NHB_before_ts.^2 + 1/Nmax^2), Nmax, 1./sqrt(1./NHB_past_ts.^2 + 1/Nmax^2)];
    ind_tau = [find(years_all == round(tS - tau)), find(years_all == round(tS + tau))];
    D = 32;
    
    % close all;    
    figure(4)
    plot(yp(:,1), yp(:,2)/1E9, 'k.', 'MarkerSize',10)
    annotation('arrow',[0.3, 0.2], [0.26, 0.26], 'color', 'k', 'linewidth', 2);
    annotation('arrow',[0.7, 0.8], [0.18, 0.18], 'color', 'b', 'linewidth', 2);
    axis([-9000, 2200, -1.5 8.5])
    yticks(0:8)
    xlabel('Time, {\itt} [years]')
    ylabel('World Population {\itN}, [billions of people]');
    h = gca; % Get axis to modify
    h.XAxis.MinorTick = 'on';
    h.XAxis.MinorTickValues = -9000:500:2100;    
    title({'Data Sources: NOAA GML (CO_2), OWID, World Bank (population)'}, 'FontWeight','Normal')   
    yyaxis right
    scatter(ycp(:,1), ycp(:,2),10, 'b o', 'MarkerFaceColor', 'w', 'LineWidth',1)
    axis([-9000, 2200, 250 450])
    title({'Data Sources: EPA (CO_2), OWID, World Bank (population)'}, 'FontWeight','Normal')   
    set(gca,'YColor',[0 0 1]);
    yticks([260:20:420])
    ylabel('CO_2 Level [ppm]', 'Color', 'b')

    ax2 = axes('Position',[0.24 0.32 0.55 0.58]);
    box on
    yyaxis left
    plot([t_prior_ts; t_past_ts], CO2_base + F0*([acot_t_prior_ts; acot_t_past_ts]), 'r-', 'LineWidth', 2)
    hold on;
    scatter(ycp(:,1), ycp(:,2),10, 'b o', 'MarkerFaceColor', 'w', 'LineWidth',1)
    plot(years_all, 200+D*dCO2_dt, 'b-', 'linewidth', 2)
    plot([1700, 2100], [CO2_max, CO2_max], '--k')
    plot([1700, tS+tauF], [CO2_3pio4, CO2_3pio4], '--k')
    plot([1700, tS], [CO2_ts, CO2_ts], '--k')
    plot([1700, tS-tauF], [CO2_pio4, CO2_pio4], '--k')
    plot([1700, tS-tauF-50], [CO2_base, CO2_base], '--k')
    plot([tS-tauF, tS-tauF], [200, 400], '--k') 
    plot([tS, tS], [200, 500], '--k')
    plot([tS+tauF, tS+tauF], [200, CO2_3pio4], '--k') 
    scatter([tS-tauF, tS, tS+tauF], [CO2_pio4, CO2_ts, CO2_3pio4], 'r o', 'MarkerFaceColor', 'r')
    plot([tS-tauF, tS+tauF], [200+D*dCo2_dt_max/2, 200+D*dCo2_dt_max/2], 'k')
    plot([tS+tauF, 2100], [200+D*dCo2_dt_max/2, 200+D*dCo2_dt_max/2], '--k')
    plot([tS, 2100], [200+D*dCo2_dt_max, 200+D*dCo2_dt_max], '--k')
    scatter([tS-tauF, tS, tS+tauF], [200+D*dCo2_dt_max/2, 200+D*dCo2_dt_max, 200+D*dCo2_dt_max/2], 'r o', 'MarkerFaceColor', 'r')
    annotation('arrow',[0.34, 0.27], [0.45, 0.45], 'color', 'b', 'linewidth', 2);
    annotation('arrow',[0.74, 0.78], [0.41, 0.41], 'color', 'b', 'linewidth', 2);

    
    text(round(tS-tau)+15, 200+D*dCo2_dt_max/2-10, '2', 'Color', 'k', 'fontsize', 11)
    text(round(tS)+5, 200+D*dCo2_dt_max/2-10, '\tau_{\itF}', 'Color', 'k', 'fontsize', 12)
    text(tS-16, 215+D*dCo2_dt_max, 'Max', 'Color', 'b', 'fontsize', 11)
    text(2098, 200+D*dCo2_dt_max/2+3, '-Max/2', 'Color', 'b', 'fontsize', 10)    
    text(2105, 200, '0', 'Color', 'b', 'fontsize', 10)    

    text(2098, 200+D*dCo2_dt_max+2, ['-',num2str(dCo2_dt_max,3)], 'Color', 'b', 'fontsize', 11)    
    text(tS-15, CO2_ts+5, ['{\itt_s}=',num2str(round(tS))], 'Rotation',90, 'Color', 'r', 'fontsize', 10)
    text(tS-tauF-19, CO2_pio4+5, ['{\itt_s}-\tau_{\itF}=',num2str(round(tS-tauF))], 'Rotation',90, 'Color', 'k', 'fontsize', 10)
    text(tS+tauF+15, CO2_ts-10, ['{\itt_s}+\tau_{\itF}=',num2str(round(tS+tauF))], 'Rotation',90, 'Color', 'k', 'fontsize', 10)
%    text(1720, CO2_ts -15, [num2str(round(CO2_ts)), ' ppm'],  'Color', 'k', 'fontsize', 10)      
    text(1720, CO2_max -15, ['CO_2^{max}=CO_2^{base}+\pi{\itF_0}=', num2str(round(CO2_max)), ' ppm'],  'Color', 'k',  'fontsize', 10)
%    text(1720, CO2_3pio4 +20, [num2str(round(CO2_3pio4)), ' ppm'],  'Color', 'k',  'fontsize', 10)
%    text(1720, CO2_pio4 -15, [num2str(round(CO2_pio4)), ' ppm'],  'Color', 'k',  'fontsize', 10)
    text(1820, CO2_base -18, ['CO_2^{base}=', num2str(round(CO2_base)), ' ppm'],  'Color', 'k', 'fontsize', 10)
    text(1720, CO2_3pio4 - 25,  'CO_2^{fit}({\itt})=CO_2^{base}+{\itF}_0 arccot[({\itt_s}-{\itt})/\tau_{\itF}]', 'Color', 'r', 'fontsize', 10)
    text(1720, CO2_3pio4 - 65,  ['\tau_{\itF}=', num2str(round(tauF)), ' years', ',   {\itF}_0=', num2str(F0,3), ' ppm'], 'Color', 'k', 'fontsize', 11)
    ylabel('CO_2 Level [ppm]', 'fontsize', 12, 'Color', 'b')
    axis([1700, 2100, 200, 650])
    xticks(1700:100:2100)

    yyaxis right
    plot(yp(:,1), yp(:,2)/1e9, 'k.', 'MarkerSize',10)
    hold on
    plot(years_all, Nsqrt_model/1e9, '-', 'color', [0, 0.5, 0], 'linewidth', 2)
    plot(years_all(1:30), zeros(size(years_all(1:30))), '-', 'color', [0, 0.5, 0], 'linewidth', 1)
    text(years_all(8), -0.5, '{\itN}=0', 'color', [0, 0.5, 0], 'linewidth', 1)
    text(years_all(55), -0.25, '{\itN}_{sqrt}({\itt})', 'color', [0, 0.5, 0], 'linewidth', 1)
%    text(tS-2,Nmax/1e9+0.6,'$\displaystyle{N_{\rm max}}$', 'interpreter','latex', 'color', [0, 0.5, 0], 'FontSize', 11)
    text(tS-1,Nmax/1e9+0.6, '{\itN}_{max}', 'color', [0, 0.5, 0], 'FontSize', 11)
   
    plot([round(tS-tau), round(tS+tau)],[Nsqrt_model(ind_tau(1))/1e9, Nsqrt_model(ind_tau(1))/1e9], '-', 'color', [0, 0.5, 0])
    text(round(tS-tau)+15, Nsqrt_model(ind_tau(1))/1e9 - 0.6, '2', 'Color', 'k', 'fontsize', 11)
    text(round(tS)+5, Nsqrt_model(ind_tau(1))/1e9 - 0.5, '\tau', 'Color', 'k', 'fontsize', 12)
    axis([1700, 2100, - 2.7, 25.9470-2.7])

    yticks([])
    ylabel(' {\itd}CO_2^{fit}/{\itdt}, [ppm/year]', 'fontsize', 11, 'Color', 'b');
    h = gca;
    h.XAxis.MinorTick = 'on';
    h.YAxis(1).MinorTick = 'on';
    h.XAxis.MinorTickValues = 1650:100:2050;    
    h.YAxis(1).MinorTickValues = 200:10:650;    
    h.TickLength = [0.02,0.0];
    h.YAxis(1).Color = 'b';
    h.YAxis(2).Color = 'b';

    
    ps = get(gcf, 'Position');
    paperWidth = 15;
    paperHeight = paperWidth;
    set(gcf, 'paperunits', 'centimeters');
    set(gcf, 'papersize', [15,15]);
    set(gcf, 'PaperPosition', [-1.1 -0.6  paperWidth + 1.1, paperHeight+ 1.1]);
    print(gcf, '-dpdf', [dataDir, 'Figure_4.pdf']);
    
end 

disp(['CO2_base = ', num2str(CO2_base), ', CO2_offset = ', num2str(CO2_offset), ', F0 = ', num2str(F0), ', CO2_max = ', num2str(CO2_base + pi*F0) ' [ppm]'])
disp(['K = ', num2str(H), ' [ppm/billion], N_max = ', num2str(Nmax), ' [people]' ]);
disp(['C = ', num2str(nB1*T1), ' [people * years], T = ', num2str(T1), ' [years], N_B = ', num2str(nB1), ' [people]']);
disp(['C_HB = ', num2str(C), ' [people * years], T_HB = ', num2str(T2), ' [years], N_HB = ', num2str(nB2), ' [people]']);
disp(['tau = ', num2str(tau), ', tauF = ', num2str(tauF), ', t_s = ', num2str(tS), ', t_c = ', num2str(tC),  ', t_B = ', num2str(tB), ', t_2 = ', num2str(t2), ' [years]']);

function [C, dy, RMS, xEx]= quadratic_fit(y,x)

    x2 = x.*x;
    xav  = mean(x);
    x2av = mean(x2);
    x3av = mean(x2.*x);
    x4av = mean(x2.*x2);

    yav  = mean(y);
    yxav = mean(y.*x);
    yx2av = mean(y.*x2);

    A = [1 xav x2av; xav x2av x3av; x2av x3av x4av];
    B = [yav yxav yx2av];
    C = A\B';
    dy = y - C(1) - C(2)*x- C(3)*x2;
    RMS = sqrt(mean(dy.*dy));
    xEx = -0.5*C(2)/C(3);
end

function [s, y0, dy, RMS] = linear_fit(y,x)

    xav  = mean(x);
    x2av = mean(x.*x);
    yav  = mean(y);
    yxav = mean(y.*x);
    s = (yxav - yav*xav)/(x2av - xav*xav);
    y0 = yav-s*xav;
    dy = y-s*x- y0;
    RMS = sqrt(mean(dy.*dy));
end
